On computing the zeros of a class of Sobolev orthogonal polynomials

A fast and weakly stable method for computing the zeros of a particular class of hypergeometric polynomials is presented. The studied hypergeometric polynomials satisfy a higher order differential equation and generalize Laguerre polynomials. The theoretical study of the asymptotic distribution of the spectrum of these polynomials is an active research topic. In this article we do not contribute to the theory, but provide a practical method to contribute to further and better understanding of the asymptotic behavior. The polynomials under consideration fit into the class of Sobolev orthogonal polynomials, satisfying a four--term recurrence relation. This allows computing the roots via a generalized eigenvalue problem. After condition enhancing similarity transformations, the problem is transformed into the computation of the eigenvalues of a comrade matrix, which is a symmetric tridiagonal modified by a rank--one matrix. The eigenvalues are then retrieved by relying on an existing structured rank based fast algorithm. Numerical examples are reported studying the accuracy, stability and conforming the efficiency for various parameter settings of the proposed approach.

==> Experiment1/generate_data_files.m <==
%%
% plot the results
load fkappa_exp01.mat
fkappa(1) = 1000.0;
fkappa(1001) = 1000.0;
fkappa(750) = (fkappa(749)+fkappa(751))/2;
figure(1)
clf
hold on
plot(aalpha,fkappa,'b-')
plot(fkappa,aalpha,'b-')
axis([-1,5,-1,5])
grid

D1 = [[aalpha';fkappa'],[fkappa';aalpha']];
writematrix(D1,"curve1","Delimiter","tab")


%%
% plot the results
load fkappa_exp02.mat
fkappa(1) = 1000.0;
fkappa(1001) = 1000.0;
figure(1)
plot(aalpha,fkappa,'r-')
plot(fkappa,aalpha,'r-')
axis([-1,5,-1,5])
grid

D2 = [[aalpha';fkappa'],[fkappa';aalpha']];
writematrix(D2,"curve2","Delimiter","tab")


%%
% plot the results
load fkappa_exp03.mat
fkappa(1) = 1000.0;
fkappa(1001) = 1000.0;
figure(1)
plot(aalpha,fkappa,'k-')
plot(fkappa,aalpha,'k-')
axis([-1,5,-1,5])
grid
xlabel("alpha")
ylabel("kappa")
title("red: n = 10; black: n= 100; blue: n = 1000")

D3 = [[aalpha';fkappa'],[fkappa';aalpha']];
writematrix(D3,"curve3","Delimiter","tab")


==> Experiment1/generate_figure_01.m <==
%%
% plot the results
load fkappa_exp01.mat
fkappa(1) = 1000.0;
fkappa(1001) = 1000.0;
fkappa(750) = (fkappa(749)+fkappa(751))/2;
figure(1)
clf
hold on
plot(aalpha,fkappa,'b-')
plot(fkappa,aalpha,'b-')
axis([-1,5,-1,5])
grid


%%
% plot the results
load fkappa_exp02.mat
fkappa(1) = 1000.0;
fkappa(1001) = 1000.0;
figure(1)
plot(aalpha,fkappa,'r-')
plot(fkappa,aalpha,'r-')
axis([-1,5,-1,5])
grid

%%
% plot the results
load fkappa_exp03.mat
fkappa(1) = 1000.0;
fkappa(1001) = 1000.0;
figure(1)
plot(aalpha,fkappa,'k-')
plot(fkappa,aalpha,'k-')
axis([-1,5,-1,5])
grid
xlabel("alpha")
ylabel("kappa")
title("red: n = 10; black: n= 100; blue: n = 1000")



==> Experiment1/generate_txt.m <==
% Generate the Data Files

% Dataset 1
load('fkappa_exp01.mat')
D1 = [aalpha',fkappa'];
writematrix(D1,"curve1","Delimiter","tab")

% Dataset 2
load('fkappa_exp02.mat')
D2 = [aalpha',fkappa'];
writematrix(D2,"curve2","Delimiter","tab")

% Dataset 3
load('fkappa_exp03.mat')
D3 = [aalpha',fkappa'];
writematrix(D3,"curve3","Delimiter","tab")


==> Experiment10/generate_data_13.m <==
%%
% figures for the unsymmetrized eigenvalue problem and the corresponding
% algorithm
load exp22.mat
figure(1)
clf
surf(aalpha,kkappa,log10(maxabserr))
xlabel("alpha")
ylabel("kappa")
zlabel("maximum absolute error eigenvalues")

n=length(aalpha);

fileID = fopen('data_exp10_1.txt', 'w'); % Open file for writing
la=length(aalpha);
lk=length(kkappa);
for j=1:n
    for i=1:n
        fprintf(fileID, '%.2f %.2f %.2f\n', aalpha(i), kkappa(j), log10(maxabserr(i,j))); % A row
        
    end
    fprintf(fileID, '\n'); % Empty row   
end
fclose(fileID); % Close file




figure(2)
clf
surf(aalpha,kkappa,log10(maxcondeig.*normM.*eps))
xlabel("alpha")
ylabel("kappa")
zlabel("maximum condition number eigenvalues * norm(M) * eps")

Me=log10(maxcondeig.*normM.*eps);

fileID = fopen('data_exp10_2.txt', 'w'); % Open file for writing
la=length(aalpha);
lk=length(kkappa);
for j=1:n
    for i=1:n
        fprintf(fileID, '%.2f %.2f %.2f\n', aalpha(i), kkappa(j), Me(i,j)); % A row
        
    end
    fprintf(fileID, '\n'); % Empty row   
end
fclose(fileID); % Close file

==> Experiment10/generate_figure_13.m <==
%%
% figures for the unsymmetrized eigenvalue problem and the corresponding
% algorithm
load exp22.mat
figure(1)
clf
surf(aalpha,kkappa,log10(maxabserr))
xlabel("alpha")
ylabel("kappa")
zlabel("maximum absolute error eigenvalues")

figure(2)
clf
surf(aalpha,kkappa,log10(maxcondeig.*normM.*eps))
xlabel("alpha")
ylabel("kappa")
zlabel("maximum condition number eigenvalues * norm(M) * eps")


==> Experiment11/generate_data_16.m <==
%%
load exp27_400.mat
maxabserr = diag(maxabserr);
maxabserr2 = diag(maxabserr2);
maxabserr3 = diag(maxabserr3);
normM = diag(normM);
maxcondeig = diag(maxcondeig);
condV = diag(condV);
relerr = diag(relerr);
relerr2 = diag(relerr2);
relerr3 = diag(relerr3);

figure(1)
clf
semilogy(aalpha,maxabserr,'o-')
hold on
semilogy(aalpha,maxabserr2,'+-')
semilogy(aalpha,maxcondeig.*normM.*eps,'*-')
xlabel("alpha = kappa")


% Let's store all the data
Me=maxcondeig.*normM.*eps;
D=[];
D=[aalpha',maxabserr,maxabserr2,Me];

load exp28_400.mat
maxabserr = diag(maxabserr);
maxabserr2 = diag(maxabserr2);
normM = diag(normM);
maxcondeig = diag(maxcondeig);
condV = diag(condV);
relerr = diag(relerr);
relerr2 = diag(relerr2);
semilogy(aalpha,maxabserr,'x-')
semilogy(aalpha,maxcondeig.*normM.*eps,'*-')

legend("maximum absolute error eigenvalues (fast(M_S))", ...
    "maximum absolute error eigenvalues (eig(M_S))",...
    "maximum condition number eigenvalues (M_S) * norm(M_S) * eps",...
    "maximum absolute error eigenvalues (eig(M_U))",...
    "maximum condition number eigenvalues (M_U) * norm(M_U) * eps")

title("n = 100")

% Let's store all the data
Me=maxcondeig.*normM.*eps;
D=[D,maxabserr,Me];

% Assign correct name
D16_1=D;%
%D16_3=D;
%D16_4=D;
%D16_10=D;


% Everything must be stored in a separate column
writematrix(D16_3,'data_exp16_4',"Delimiter","tab")






==> Experiment11/generate_data_16_1.m <==
%%
load exp27_100.mat
maxabserr = diag(maxabserr);
maxabserr2 = diag(maxabserr2);
maxabserr3 = diag(maxabserr3);
normM = diag(normM);
maxcondeig = diag(maxcondeig);
condV = diag(condV);
relerr = diag(relerr);
relerr2 = diag(relerr2);
relerr3 = diag(relerr3);

figure(1)
clf
semilogy(aalpha,maxabserr,'o-')
hold on
semilogy(aalpha,maxabserr2,'+-')
semilogy(aalpha,maxcondeig.*normM.*eps,'*-')
xlabel("alpha = kappa")


% Let's store all the data
Me=maxcondeig.*normM.*eps;
D=[];
D=[aalpha',maxabserr,maxabserr2,Me];

load exp28_100.mat
maxabserr = diag(maxabserr);
maxabserr2 = diag(maxabserr2);
normM = diag(normM);
maxcondeig = diag(maxcondeig);
condV = diag(condV);
relerr = diag(relerr);
relerr2 = diag(relerr2);
semilogy(aalpha,maxabserr,'x-')
semilogy(aalpha,maxcondeig.*normM.*eps,'*-')

legend("maximum absolute error eigenvalues (fast(M_S))", ...
    "maximum absolute error eigenvalues (eig(M_S))",...
    "maximum condition number eigenvalues (M_S) * norm(M_S) * eps",...
    "maximum absolute error eigenvalues (eig(M_U))",...
    "maximum condition number eigenvalues (M_U) * norm(M_U) * eps")

title("n = 100")

% Let's store all the data
Me=maxcondeig.*normM.*eps;
D=[D,maxabserr,Me];

% Assign correct name
D16_1=D;%
%D16_3=D;
%D16_4=D;
%D16_10=D;


% Everything must be stored in a separate column
writematrix(D16_1,'data_exp16_1',"Delimiter","tab")






==> Experiment11/generate_data_16_10.m <==
%%
load exp27_1000.mat
maxabserr = diag(maxabserr);
maxabserr2 = diag(maxabserr2);
maxabserr3 = diag(maxabserr3);
normM = diag(normM);
maxcondeig = diag(maxcondeig);
condV = diag(condV);
relerr = diag(relerr);
relerr2 = diag(relerr2);
relerr3 = diag(relerr3);

figure(1)
clf
semilogy(aalpha,maxabserr,'o-')
hold on
semilogy(aalpha,maxabserr2,'+-')
semilogy(aalpha,maxcondeig.*normM.*eps,'*-')
xlabel("alpha = kappa")


% Let's store all the data
Me=maxcondeig.*normM.*eps;
D=[];
D=[aalpha',maxabserr,maxabserr2,Me];

load exp28_1000.mat
maxabserr = diag(maxabserr);
maxabserr2 = diag(maxabserr2);
normM = diag(normM);
maxcondeig = diag(maxcondeig);
condV = diag(condV);
relerr = diag(relerr);
relerr2 = diag(relerr2);
semilogy(aalpha,maxabserr,'x-')
semilogy(aalpha,maxcondeig.*normM.*eps,'*-')

legend("maximum absolute error eigenvalues (fast(M_S))", ...
    "maximum absolute error eigenvalues (eig(M_S))",...
    "maximum condition number eigenvalues (M_S) * norm(M_S) * eps",...
    "maximum absolute error eigenvalues (eig(M_U))",...
    "maximum condition number eigenvalues (M_U) * norm(M_U) * eps")

title("n = 1000")

% Let's store all the data
Me=maxcondeig.*normM.*eps;
D=[D,maxabserr,Me];

% Assign correct name
%D16_1=D;%
%D16_3=D;
%D16_4=D;
D16_10=D;


% Everything must be stored in a separate column
writematrix(D16_10,'data_exp16_10',"Delimiter","tab")






==> Experiment11/generate_data_16_3.m <==
%%
load exp27_300.mat
maxabserr = diag(maxabserr);
maxabserr2 = diag(maxabserr2);
maxabserr3 = diag(maxabserr3);
normM = diag(normM);
maxcondeig = diag(maxcondeig);
condV = diag(condV);
relerr = diag(relerr);
relerr2 = diag(relerr2);
relerr3 = diag(relerr3);

figure(1)
clf
semilogy(aalpha,maxabserr,'o-')
hold on
semilogy(aalpha,maxabserr2,'+-')
semilogy(aalpha,maxcondeig.*normM.*eps,'*-')
xlabel("alpha = kappa")


% Let's store all the data
Me=maxcondeig.*normM.*eps;
D=[];
D=[aalpha',maxabserr,maxabserr2,Me];

load exp28_300.mat
maxabserr = diag(maxabserr);
maxabserr2 = diag(maxabserr2);
normM = diag(normM);
maxcondeig = diag(maxcondeig);
condV = diag(condV);
relerr = diag(relerr);
relerr2 = diag(relerr2);
semilogy(aalpha,maxabserr,'x-')
semilogy(aalpha,maxcondeig.*normM.*eps,'*-')

legend("maximum absolute error eigenvalues (fast(M_S))", ...
    "maximum absolute error eigenvalues (eig(M_S))",...
    "maximum condition number eigenvalues (M_S) * norm(M_S) * eps",...
    "maximum absolute error eigenvalues (eig(M_U))",...
    "maximum condition number eigenvalues (M_U) * norm(M_U) * eps")

title("n = 300")

% Let's store all the data
Me=maxcondeig.*normM.*eps;
D=[D,maxabserr,Me];

% Assign correct name
%D16_1=D;%
D16_3=D;
%D16_4=D;
%D16_10=D;


% Everything must be stored in a separate column
writematrix(D16_3,'data_exp16_3',"Delimiter","tab")






==> Experiment11/generate_data_16_4.m <==
%%
load exp27_400.mat
maxabserr = diag(maxabserr);
maxabserr2 = diag(maxabserr2);
maxabserr3 = diag(maxabserr3);
normM = diag(normM);
maxcondeig = diag(maxcondeig);
condV = diag(condV);
relerr = diag(relerr);
relerr2 = diag(relerr2);
relerr3 = diag(relerr3);

figure(1)
clf
semilogy(aalpha,maxabserr,'o-')
hold on
semilogy(aalpha,maxabserr2,'+-')
semilogy(aalpha,maxcondeig.*normM.*eps,'*-')
xlabel("alpha = kappa")


% Let's store all the data
Me=maxcondeig.*normM.*eps;
D=[];
D=[aalpha',maxabserr,maxabserr2,Me];

load exp28_400.mat
maxabserr = diag(maxabserr);
maxabserr2 = diag(maxabserr2);
normM = diag(normM);
maxcondeig = diag(maxcondeig);
condV = diag(condV);
relerr = diag(relerr);
relerr2 = diag(relerr2);
semilogy(aalpha,maxabserr,'x-')
semilogy(aalpha,maxcondeig.*normM.*eps,'*-')

legend("maximum absolute error eigenvalues (fast(M_S))", ...
    "maximum absolute error eigenvalues (eig(M_S))",...
    "maximum condition number eigenvalues (M_S) * norm(M_S) * eps",...
    "maximum absolute error eigenvalues (eig(M_U))",...
    "maximum condition number eigenvalues (M_U) * norm(M_U) * eps")

title("n = 400")

% Let's store all the data
Me=maxcondeig.*normM.*eps;
D=[D,maxabserr,Me];

% Assign correct name
%D16_1=D;%
%D16_3=D;
D16_4=D;
%D16_10=D;


% Everything must be stored in a separate column
writematrix(D16_4,'data_exp16_4',"Delimiter","tab")






==> Experiment11/generate_figure_16.m <==
%%
load exp27_300.mat
maxabserr = diag(maxabserr);
maxabserr2 = diag(maxabserr2);
maxabserr3 = diag(maxabserr3);
normM = diag(normM);
maxcondeig = diag(maxcondeig);
condV = diag(condV);
relerr = diag(relerr);
relerr2 = diag(relerr2);
relerr3 = diag(relerr3);

figure(1)
clf
semilogy(aalpha,maxabserr,'o-')
hold on
semilogy(aalpha,maxabserr2,'+-')
semilogy(aalpha,maxcondeig.*normM.*eps,'*-')
xlabel("alpha = kappa")

load exp28_300.mat
maxabserr = diag(maxabserr);
maxabserr2 = diag(maxabserr2);
normM = diag(normM);
maxcondeig = diag(maxcondeig);
condV = diag(condV);
relerr = diag(relerr);
relerr2 = diag(relerr2);
semilogy(aalpha,maxabserr,'x-')
semilogy(aalpha,maxcondeig.*normM.*eps,'*-')

legend("maximum absolute error eigenvalues (fast(M_S))", ...
    "maximum absolute error eigenvalues (eig(M_S))",...
    "maximum condition number eigenvalues (M_S) * norm(M_S) * eps",...
    "maximum absolute error eigenvalues (eig(M_U))",...
    "maximum condition number eigenvalues (M_U) * norm(M_U) * eps")

title("n = 300")






==> Experiment12/generate_data_files.m <==
%%
% plot the results
load fkappa_exp01.mat
fkappa(1) = 1000.0;
fkappa(1001) = 1000.0;
fkappa(750) = (fkappa(749)+fkappa(751))/2;
figure(1)
clf
hold on
plot(aalpha,fkappa,'b-')
plot(fkappa,aalpha,'b-')
axis([-1,5,-1,5])
grid

D1 = [[aalpha';fkappa'],[fkappa';aalpha']];
writematrix(D1,"curve1","Delimiter","tab")


%%
% plot the results
load fkappa_exp02.mat
fkappa(1) = 1000.0;
fkappa(1001) = 1000.0;
figure(1)
plot(aalpha,fkappa,'r-')
plot(fkappa,aalpha,'r-')
axis([-1,5,-1,5])
grid

D2 = [[aalpha';fkappa'],[fkappa';aalpha']];
writematrix(D2,"curve2","Delimiter","tab")


%%
% plot the results
load fkappa_exp03.mat
fkappa(1) = 1000.0;
fkappa(1001) = 1000.0;
figure(1)
plot(aalpha,fkappa,'k-')
plot(fkappa,aalpha,'k-')
axis([-1,5,-1,5])
grid
xlabel("alpha")
ylabel("kappa")
title("red: n = 10; black: n= 100; blue: n = 1000")

D3 = [[aalpha';fkappa'],[fkappa';aalpha']];
writematrix(D3,"curve3","Delimiter","tab")

%%
% plot the results
load fkappa_exp04.mat
fkappa(1) = 1000.0;
fkappa(101) = 1000.0;
figure(1)
plot(aalpha,fkappa,'m-')
plot(fkappa,aalpha,'m-')
axis([-1,5,-1,5])
grid
xlabel("alpha")
ylabel("kappa")
title("red: n = 10; black: n= 100; blue: n = 1000; magenta: n = 10000")

D4 = [[aalpha';fkappa'],[fkappa';aalpha']];
writematrix(D4,"curve4","Delimiter","tab")

==> Experiment12/generate_figure_01.m <==
%%
clear all
close all
figure(1)
% plot the results
load fkappa_exp01.mat
fkappa(1) = 1000.0;
fkappa(1001) = 1000.0;
fkappa(750) = (fkappa(749)+fkappa(751))/2;
figure(1)
clf
hold on
plot(aalpha,fkappa,'b-')
plot(fkappa,aalpha,'b-')
axis([-1,5,-1,5])
grid

%%
% plot the results
load fkappa_exp02.mat
fkappa(1) = 1000.0;
fkappa(1001) = 1000.0;
figure(1)
plot(aalpha,fkappa,'r-')
plot(fkappa,aalpha,'r-')
axis([-1,5,-1,5])
grid

%%
% plot the results
load fkappa_exp03.mat
fkappa(1) = 1000.0;
fkappa(1001) = 1000.0;
figure(1)
plot(aalpha,fkappa,'k-')
plot(fkappa,aalpha,'k-')
axis([-1,5,-1,5])
grid
xlabel("alpha")
ylabel("kappa")
title("red: n = 10; black: n= 100; blue: n = 1000")

%%
% plot the results
load fkappa_exp04.mat
fkappa(1) = 1000.0;
fkappa(101) = 1000.0;
figure(1)
plot(aalpha,fkappa,'m-')
plot(fkappa,aalpha,'m-')
axis([-1,5,-1,5])
grid
xlabel("alpha")
ylabel("kappa")
title("red: n = 10; black: n= 100; blue: n = 1000; magenta: n = 10000")



==> Experiment13/generate_figure_15-1.m <==
%%
load exp24.mat
figure(1)
clf
nn = [10:10:100,200:100:1000,2000:1000:10000];
loglog(nn,time_eig,'o-')
hold on
loglog(nn,time_fast,'*-')
xlabel('n')
ylabel("time (seconds)")
legend("algorithm 1","algorithm 2")

==> Experiment13/generate_figure_15.m <==
%%
load exp24.mat
figure(1)
clf
nn = [10:10:100,200:100:1000,2000:1000:10000];
loglog(nn,time_eig,'o-')
hold on
loglog(nn,time_fast,'*-')
xlabel('n')
ylabel("time (seconds)")
legend("algorithm 1","algorithm 2")

==> Experiment13/generate_figure_15_data.m <==
%%
load exp24.mat
figure(1)
clf
nn = [10:10:100,200:100:1000,2000:1000:10000];
loglog(nn,time_eig,'o-')
hold on
loglog(nn,time_fast,'*-')
xlabel('n')
ylabel("time (seconds)")
legend("algorithm 1","algorithm 2")

D(:,1)=nn';
D=[D,time_eig',time_fast'];


writematrix(D,'data_exp_timings',"Delimiter","tab")

==> Experiment2/generate_data_02.m <==
%%
% generate the figure showing that max_real(eig) depends almost linearly on
% the size of the matrix n
% aalpha = -1.0:1.0:5.0;
% kkappa = -1.0;1.0;5.0;
load exp08.mat

nn = [10:10:100,200:100:1000,2000:1000:10000];

% cqr_eig didn't work for
% (1,4,25), (2,2,21), (4,1,25) --> log(0) is not shown

clf
figure(1)
for i = 1:length(aalpha)
    for j = 1:length(kkappa)
        for k = 1:length(nn)
            aux(k) = max_real(i,j,k);
        end
        loglog(nn(1:end),aux(1:end),'o-');
        D(:,1)=nn';
        D=[D,aux'];
        hold on
    end
end
xlabel("n")
ylabel("max real(eig)")

%D=[nn',aux'];
writematrix(D,'data_exp2',"Delimiter","tab")

==> Experiment2/generate_figure_02.m <==
%%
% generate the figure showing that max_real(eig) depends almost linearly on
% the size of the matrix n
% aalpha = -1.0:1.0:5.0;
% kkappa = -1.0;1.0;5.0;
load exp08.mat

nn = [10:10:100,200:100:1000,2000:1000:10000];

% cqr_eig didn't work for
% (1,4,25), (2,2,21), (4,1,25) --> log(0) is not shown

clf
figure(1)
for i = 1:length(aalpha)
    for j = 1:length(kkappa)
        for k = 1:length(nn)
            aux(k) = max_real(i,j,k);
        end
        loglog(nn(1:end),aux(1:end),'o-');
        hold on
    end
end
xlabel("n")
ylabel("max real(eig)")

==> Experiment3/generate_data_03.m <==
%%
% generate surface showing max imag (eig) for alpha = -1.0:0.1:5.0 and
% kappa = -1.0:0.1:5.0 and n = 1000
% numerical difficulties when alpha or kappa > 4 !!

load exp09.mat


for i = 1:length(aalpha)
    for j = 1:length(kkappa)
        Z(i,j) = max_imag(i,j,1);
    end
end
n = 51; % aalpha = kkappa = 4.0
surf(aalpha(1:n),kkappa(1:n),(abs(Z(1:n,1:n))),'FaceColor','interp')
title("max imag(eig)")


fileID = fopen('data_exp31.txt', 'w'); % Open file for writing


la=length(aalpha);
lk=length(kkappa);
for j=1:n
    for i=1:n
        fprintf(fileID, '%.2f %.2f %.2f\n', aalpha(i), kkappa(j), abs(Z(i,j))); % A row
        
    end
    fprintf(fileID, '\n'); % Empty row   
end

fclose(fileID); % Close file


==> Experiment3/generate_figure_03.m <==
%%
% generate surface showing max imag (eig) for alpha = -1.0:0.1:5.0 and
% kappa = -1.0:0.1:5.0 and n = 1000
% numerical difficulties when alpha or kappa > 4 !!

load exp09.mat


for i = 1:length(aalpha)
    for j = 1:length(kkappa)
        Z(i,j) = max_imag(i,j,1);
    end
end
n = 51; % aalpha = kkappa = 4.0
surf(aalpha(1:n),kkappa(1:n),(abs(Z(1:n,1:n))),'FaceColor','interp')
title("max imag(eig)")

==> Experiment4/generate_data_04.m <==
%%
% generate the figure showing that min_real(eig) depends almost linearly on
% the size of the matrix n
% aalpha = -1.0:1.0:5.0;
% kkappa = -1.0;1.0;5.0;
load exp08.mat

nn = [10:10:100,200:100:1000,2000:1000:10000];

% cqr_eig didn't work for
% (1,4,25), (2,2,21), (4,1,25) --> log(0) is not shown

% we adapt the data for (2,2,21)

min_real(2,2,21) = exp((log(min_real(2,2,20))+log(min_real(2,2,22)))/2);
clf
figure(1)
n = 5;
for i = 2:n%length(aalpha)
    for j = 2:n%length(kkappa)
        for k = 1:length(nn)
            aux(k) = min_real(i,j,k);
        end
        loglog(nn(1:end),aux(1:end)+1.e-16,'o-');
         D4(:,1)=nn';
        D4=[D4,aux'];
        hold on
    end
end
xlabel("n")
ylabel("min real(eig)")
writematrix(D4,'data_exp4',"Delimiter","tab")

==> Experiment4/generate_figure_04.m <==
%%
% generate the figure showing that min_real(eig) depends almost linearly on
% the size of the matrix n
% aalpha = -1.0:1.0:5.0;
% kkappa = -1.0;1.0;5.0;
load exp08.mat

nn = [10:10:100,200:100:1000,2000:1000:10000];

% cqr_eig didn't work for
% (1,4,25), (2,2,21), (4,1,25) --> log(0) is not shown

% we adapt the data for (2,2,21)

min_real(2,2,21) = exp((log(min_real(2,2,20))+log(min_real(2,2,22)))/2);
clf
figure(1)
n = 5;
for i = 2:n%length(aalpha)
    for j = 2:n%length(kkappa)
        for k = 1:length(nn)
            aux(k) = min_real(i,j,k);
        end
        loglog(nn(1:end),aux(1:end)+1.e-16,'o-');
        hold on
    end
end
xlabel("n")
ylabel("min real(eig)")

==> Experiment5/generate_data_05.m <==
%%
clear all
close all
load exp13.mat
figure(1)
surf(aalpha,kkappa,log10(abs(relerr)))
xlabel("alpha")
ylabel("kappa")
title("normwise relative error")
colorbar

%D5=[[0,aalpha];[kkappa',relerr]];
%D5=relerr;
%writematrix(D5,'data_exp5',"Delimiter","tab")

fileID = fopen('data_exp5.txt', 'w'); % Open file for writing


la=length(aalpha);
lk=length(kkappa);
for j=1:lk
    for i=1:la
        fprintf(fileID, '%.2f %.2f %.2f\n', aalpha(i), kkappa(j), log10(abs(relerr(i,j)))); % A row
        i,j,relerr(i,j)
    end
    fprintf(fileID, '\n'); % Empty row   
end

fclose(fileID); % Close file


==> Experiment5/generate_figure_05.m <==
%%
clear all
close all
load exp13.mat
figure(1)
surf(aalpha,kkappa,log10(abs(relerr)))
xlabel("alpha")
ylabel("kappa")
title("normwise relative error")
colorbar

==> Experiment6/generate_data_06.m <==
%%
clear all
close all
load exp14.mat
figure(1)
semilogy(nn,relerr(1:length(nn)),'o-')
xlabel("n")
ylabel("normwise relative error")

D6=[nn',relerr(1:length(nn))'];
writematrix(D6,'data_exp6',"Delimiter","tab")

==> Experiment6/generate_figure_06.m <==
%%
clear all
close all
load exp14.mat
figure(1)
semilogy(nn,relerr(1:length(nn)),'o-')
xlabel("n")
ylabel("normwise relative error")

==> Experiment7/generate_data_07.m <==
%%
load exp15.mat
figure(1)
surf(aalpha,kkappa,log10(abs(condV)))
xlabel("alpha")
ylabel("kappa")
title("cond(V)")
colorbar

fileID = fopen('data_exp7.txt', 'w'); % Open file for writing


la=length(aalpha);
lk=length(kkappa);
for j=1:n
    for i=1:n
        fprintf(fileID, '%.2f %.2f %.2f\n', aalpha(i), kkappa(j), log10(abs(condV(i,j)))); % A row
        
    end
    fprintf(fileID, '\n'); % Empty row   
end

fclose(fileID); % Close file


==> Experiment7/generate_figure_07.m <==
%%
load exp15.mat
figure(1)
surf(aalpha,kkappa,log10(abs(condV)))
xlabel("alpha")
ylabel("kappa")
title("cond(V)")
colorbar

==> Experiment8/generate_data_08.m <==
%%
load exp15.mat
figure(1)
surf(aalpha,kkappa,log10(abs(relerr)./abs(condV)))
xlabel("alpha")
ylabel("kappa")
title("norwise relative error / cond(V)")
colorbar

fileID = fopen('data_exp8.txt', 'w'); % Open file for writing


la=length(aalpha);
lk=length(kkappa);
for j=1:n
    for i=1:n
        fprintf(fileID, '%.2f %.2f %.2f\n', aalpha(i), kkappa(j), log10(abs(relerr(i,j))./abs(condV(i,j)))); % A row
        
    end
    fprintf(fileID, '\n'); % Empty row   
end

fclose(fileID); % Close file


==> Experiment8/generate_figure_07.m <==
%%
load exp15.mat
figure(1)
surf(aalpha,kkappa,log10(abs(condV)))
xlabel("alpha")
ylabel("kappa")
title("cond(V)")
colorbar

==> Experiment8/generate_figure_08.m <==
%%
load exp15.mat
figure(1)
surf(aalpha,kkappa,log10(abs(relerr)./abs(condV)))
xlabel("alpha")
ylabel("kappa")
title("norwise relative error / cond(V)")
colorbar

fileID = fopen('data_exp8.txt', 'w'); % Open file for writing


la=length(aalpha);
lk=length(kkappa);
for j=1:n
    for i=1:n
        fprintf(fileID, '%.2f %.2f %.2f\n', aalpha(i), kkappa(j), log10(abs(relerr)./abs(condV))); % A row
        
    end
    fprintf(fileID, '\n'); % Empty row   
end

fclose(fileID); % Close file


==> Experiment9/generate_data_09.m <==
%%
load exp16.mat
close all
figure(1)
plot(x,'.')
hold on
plot(ee,'o')
axis([-10,100,-5,+5])
legend("double precision","multiple precision")


D91=[real(x),imag(x)];
D92=[real(ee),imag(ee)];

writematrix(D91,'data_exp91',"Delimiter","tab")
writematrix(D92,'data_exp92',"Delimiter","tab")

==> Experiment9/generate_figure_09.m <==
%%
load exp16.mat
close all
figure(1)
plot(x,'.')
hold on
plot(ee,'o')
axis([-10,100,-5,+5])
legend("double precision","multiple precision")
